Common Subcontracting and Airline Prices

In the US airline industry, independent regional airlines fly passengers on behalf of several national airlines across different markets, giving rise to $\textit{common subcontracting}$. On the one hand, we find that subcontracting is associated with lower prices, consistent with the notion that regional airlines tend to fly passengers at lower costs than major airlines. On the other hand, we find that $\textit{common}$ subcontracting is associated with higher prices. These two countervailing effects suggest that the growth of regional airlines can have anticompetitive implications for the industry.

==> figures/0BOXPLOTs.R <==
library(RColorBrewer)
library(viridisLite)
library(tidyverse)
library(hrbrthemes)
library(viridis)
library(ggplot2)

## Regional HHI 
data0 <- read.csv("~/Dropbox/Federico_C/Airlines-Regional/AnalysisReplication/Data/mkt_year_reghhi.csv")
data0 <- data.frame(data0)
data0 %>%
  ggplot( aes(x=year, y=regional_mkt_hhi, fill=year, group=year)) +
  geom_boxplot() +
  scale_fill_viridis(discrete = FALSE, alpha=0.6) +
  #geom_jitter(color="black", size=0.02, alpha=0.2) +
  theme_ipsum() +
  theme(
    legend.position="none",
    plot.title = element_text(size=11)
  ) +
  ggtitle("") +
  xlab("Years")+
  ylab("")

## CSC and MMC

data1 <- read.csv("~/Dropbox/Federico_C/Airlines-Regional/AnalysisReplication/Data/mkt_year_mmc_csc.csv")
data1 <- data.frame(data1)


data1 %>%
  ggplot( aes(x=year, y=csc_avg, fill=year, group=year)) +
  geom_boxplot() +
  scale_fill_viridis(discrete = FALSE, alpha=0.6) +
  #geom_jitter(color="black", size=0.02, alpha=0.2) +
  theme_ipsum() +
  theme(
    legend.position="none",
    plot.title = element_text(size=11)
  ) +
  ggtitle("") +
  xlab("Years")+
  ylab("")


data1 %>%
  ggplot( aes(x=year, y=mmc_ek, fill=year, group=year)) +
  geom_boxplot() +
  scale_fill_viridis(discrete = FALSE, alpha=0.6) +
  #geom_jitter(color="black", size=0.02, alpha=0.2) +
  theme_ipsum() +
  theme(
    legend.position="none",
    plot.title = element_text(size=11)
  ) +
  ggtitle("") +
  xlab("Years")+
  ylab("")


# CSC (count) and CSC (weighted)

data1 %>%
  ggplot( aes(x=year, y=csc_count_avg, fill=year, group=year)) +
  geom_boxplot() +
  scale_fill_viridis(discrete = FALSE, alpha=0.6) +
  #geom_jitter(color="black", size=0.02, alpha=0.2) +
  theme_ipsum() +
  theme(
    legend.position="none",
    plot.title = element_text(size=11)
  ) +
  ggtitle("") +
  xlab("Years")+
  ylab("")

data1 %>%
  ggplot( aes(x=year, y=csc_weighted_avg, fill=year, group=year)) +
  geom_boxplot() +
  scale_fill_viridis(discrete = FALSE, alpha=0.6) +
  #geom_jitter(color="black", size=0.02, alpha=0.2) +
  theme_ipsum() +
  theme(
    legend.position="none",
    plot.title = element_text(size=11)
  ) +
  ggtitle("") +
  xlab("Years")+
  ylab("")


# Regional-Share

data2 <- read.csv("~/Dropbox/Federico_C/Airlines-Regional/AnalysisReplication/Data/mkt_major_year_regpct.csv")
data2 <- data.frame(data2)

data1998 <- subset(data2, year==1998)
data2007 <- subset(data2, year==2007)
data2016 <- subset(data2, year==2016)

data1998 %>%
  ggplot( aes(x=tkcarrier, y=pct_major_ind*100, fill=factor(tkcarrier), group=tkcarrier)) +
  geom_boxplot() +
  scale_fill_viridis(discrete = TRUE, alpha=0.6) +
  theme_ipsum() +
  theme(
    legend.position="none",
    plot.title = element_text(size=11)
  ) +
  ggtitle("Year 1998") +
  xlab("Major Airlines")+
  ylab("")


data2007 %>%
  ggplot( aes(x=tkcarrier, y=pct_major_ind*100, fill=factor(tkcarrier), group=tkcarrier)) +
  geom_boxplot() +
  scale_fill_viridis(discrete = TRUE, alpha=0.6) +
  theme_ipsum() +
  theme(
    legend.position="none",
    plot.title = element_text(size=11)
  ) +
  ggtitle("Year 2007") +
  xlab("Major Airlines")+
  ylab("")


data2016 %>%
  ggplot( aes(x=tkcarrier, y=pct_major_ind*100, fill=factor(tkcarrier), group=tkcarrier)) +
  geom_boxplot() +
  scale_fill_viridis(discrete = TRUE, alpha=0.6) +
  theme_ipsum() +
  theme(
    legend.position="none",
    plot.title = element_text(size=11)
  ) +
  ggtitle("Year 2016") +
  xlab("Major Airlines")+
  ylab("")


# average regional-share 

mean_regional <- data2 %>%
  group_by(year) %>%
  dplyr::summarize(Mean_Regional = mean(pct_major_ind, na.rm=TRUE))

mean_regional %>% 
  ggplot(aes(x=year, y=Mean_Regional)) + 
  geom_line() +
  geom_point()+
  ggtitle("") +
  xlab("Year")+
  ylab("Average Regional-Share")


==> figures/EK-Reg-mmc.R <==
library(haven)
mmc <- read_dta("Desktop/for_scatter.dta") # this is the file that Dennis saved. 
library(ggplot2, ggExtra)
p <- ggplot(mmc, aes(mmc$MMCek,mmc$onlyreg)) + geom_point() + theme_classic() 
q<- p + scale_x_continuous(name="EK-mmc") + scale_y_continuous(name="Regional-Only-mmc")
ggExtra::ggMarginal(q, type = "histogram", col = "blue", fill = "orange")


==> figures/RegionalUsage.m <==

regionalusagedata1 = readtable("/Users/gaurab/Dropbox/Federico_C/Airlines-Regional/data/regional_usage_data.xlsx", "UseExcel", false);
data_set = table2array(regionalusagedata);
for i=1:7
subplot(4,2,i)
temp = isnan(data_set(:,1+i));
temp2 = data_set(~temp,[1,1+i]);
plot(temp2(:,1),temp2(:,2)*100,'-o', 'LineWidth',2)
grid on
end
grid on 

==> figures/RegionalUsgae.R <==
# Libraries
library(ggplot2)
library(dplyr)
library(plotly)
library(hrbrthemes)
library(tidyverse)
library(reshape2)
library(readxl)
# load data
data <- read_excel("/Users/gaurab/Dropbox/Federico_C/Airlines-Regional/data/regional_usage_data.xlsx")

#multiply it by 100 to get %
data$regional_pctAA<-data$regional_pctAA*100
data$regional_pctAS<-data$regional_pctAS*100
data$regional_pctCO<-data$regional_pctCO*100
data$regional_pctDL<-data$regional_pctDL*100
data$regional_pctNW<-data$regional_pctNW*100
data$regional_pctUA<-data$regional_pctUA*100
data$regional_pctUS<-data$regional_pctUS*100

#nice font
data<-as_tibble(data)
# rename columns
data<-data %>%
  rename("AA"= regional_pctAA,
         "AS"=regional_pctAS,
         "CO"=regional_pctCO,
         "DL"= regional_pctDL,
         "NW"= regional_pctNW,
         "UA"= regional_pctUA,
         "US"= regional_pctUS)


#make it long 
data1<- melt(data ,  id.vars = 'year', variable.name = 'Airlines')

#plot 
data1 %>%
ggplot(aes(x=year, y=value)) +
  geom_line() +
  facet_grid(Airlines ~ .)
ggtitle("Use of Regional Airlines")



